A hybrid Lagrangian -- Eulerian flow solver applied to elastically mounted cylinders in tandem arrangement

The fluid structure interaction of cylinders in tandem arrangement is used as validation basis of a multi-domain Lagrangian-Eulerian hybrid flow solver. In this hybrid combination, separate grids of limited width are defined around every solid body, on which the Eulerian flow equations are solved using finite volume approximations. In order to interconnect the domains defined by the grids, the entire flow is described in Lagrangian coordinates and the corresponding equations are solved via particle approximations in fully coupled mode with the solutions within the Eulerian grids. The flow solver is also strongly (implicitly) coupled with the structural dynamic equations in case the cylinders are elastically supported. In the present work, the Eulerian part solves the compressible flow equations in density-velocity-pressure formulation and uses pre-conditioning at low Ma while the Lagrangian part is based on the density-dilatation-vorticity-pressure formulation. The hybrid solver is first validated in the case of an isolated rigid cylinder at $Re=100$. Then the case of a single elastically mounted cylinder at $Re=200$ is considered, followed by the case of two cylinders in tandem arrangement that are either rigid or elastically mounted. Good agreement with results produced with spectral and immersed boundary methods is found indicating the capabilities of the hybrid predictions. Also the flexibility of the method in handling complex multi-body fluid structure interaction problems is demonstrated by allowing grid-overlapping.

==> figures/clean.sh <==
#!/bin/bash

rm fort*
rm pp0*
rm BACKUP*
rm *.out
rm *.err
rm cputime
rm *.bin
rm *.dat
rm *.txt
rm *.hist
rm *.plt
rm scr*

